What Drives Hierarchy-Aware Image Retrieval? Taxonomy Alignment, Objective Choice, and Geometry

Foundation vision models provide strong generic representations, yet high class-level retrieval accuracy does not necessarily imply that an embedding respects a target semantic taxonomy. We study strict explicit-taxonomy image retrieval on frozen DINOv2 features and ask: when hierarchical retrieval improves, how much of the change is associated with the organization of taxonomy-aware supervision, and how much with the Euclidean-hyperbolic geometry choice? We evaluate higher levels with strict cross-class criteria that exclude finer-grained matches, and compare Euclidean and hyperbolic projections trained with taxonomy-distance regression or a taxonomy-aware supervised contrastive objective. A compute-matched 2 x 2 Geometry x Loss factorial uses the same 768-256-32 projector capacity, optimization schedule, batch order, and fixed 100-epoch budget; the Loss axis denotes the Regression-to-Taxonomy-SupCon objective-family contrast. On CUB, the objective-family contrasts in mean hierarchy mAP (strict middle/high average, excluding Class/Leaf) are +0.0487 in Euclidean space and +0.0414 in hyperbolic space, compared with geometry contrasts of +0.0102 and +0.0030. On NABirds Parent-disjoint retrieval, the corresponding objective-family contrasts are +0.0467 and +0.0440, whereas geometry contrasts are +0.0017 and -0.0009. A semantic-alignment control shows that the true taxonomy substantially outperforms a structure-preserving shuffled hierarchy, while a NABirds curvature/radius control does not support stronger negative curvature as the explanation for the observed hierarchy gains. Across the two taxonomies, the Regression-to-Taxonomy-SupCon contrasts are larger in aggregate than the evaluated geometry contrasts; semantic alignment also matters separately, while geometry remains hierarchy-dependent.

==> anc/reproducibility/README.md <==
# Reproducibility artifacts recovered in Phase 6C-4

This folder contains only files recovered from the accepted project source/audit archives, plus a manifest compiled from accepted audit records.

## Exact recovered files
- CUB taxonomy construction and family-canonicalization source utilities.
- Generic retrieval-split utility present in the archived project source.
- NABirds Parent-disjoint preparation/split utility.
- CUB and NABirds protocol/final/temperature lock JSON files.
- Accepted Q/G split SHA256 hashes and query/gallery sizes, verified across all 12 final cells per dataset.

## Still unavailable
The accepted archives do not contain the realized CUB mapping CSV, alias JSON, external eBird/Clements v2025 CSV, final Q/G NPZ index arrays, a pinned Geoopt version, or a complete environment freeze. These are not reconstructed or guessed.

`accepted_qg_split_hash_manifest.json` is a compiled manifest of already accepted hashes/sizes; it is not a regenerated split file.


==> anc/reproducibility/accepted_locks/CUB_FINAL_LOCK.json <==
{
  "protocol": "geometry_loss_factorial_v1",
  "stage": "final",
  "status": "locked_before_official_test_metrics",
  "runner_sha256": "9e2ce1a3c88d6191896c791095ce0b7c1ab101d17b7d6a7949ebdee485faeedd",
  "protocol_lock_sha256": "6e1cfc4aee074d46466240f985da29062faedb5c9b80a3422344732856913e39",
  "temperature_selection_lock_sha256": "bb5d63cae5b3029da49dad5eb7016b9f81aceb53b75b506c3c36d4ad83f716e1",
  "accepted_temperature_selection_audit_zip_sha256": "d4339a55e7f3102f069eb45444f459a784246d9fed85e77adc85a0150eba6f27",
  "accepted_temperature_selection_json_sha256": "da155054d2b9afd6f6c92f7095754e1a711944e85fc8a6ba7c3522e13f47de0b",
  "selected_temperatures": {
    "euclidean": 0.2,
    "hyperbolic": 0.2
  },
  "source_sha256": {
    "geometry_loss_factorial_v1/engine.py": "43f0d3179a11fc171c6d930aed70682e6085d174936c8206deb9e1bf48003834",
    "geometry_loss_factorial_v1/losses.py": "65ccc2596ecbd040309e421ba4d3cdd1c13c76ed96fbc49e3221a61663e2a4cd",
    "geometry_loss_factorial_v1/models.py": "6938fe33b95f9d003111ddece3f64ab97284e30a00e22e54606bd854a15635a1",
    "geometry_loss_factorial_v1/data.py": "ecb04a1905ab3db94d43e3df17dd85ab7e147f40efb367bd012cb4bc4ce59d06",
    "geometry_loss_factorial_v1/metrics.py": "10a14249645d673397868e861f767fa12a11e3b8f39ce2676c0d913fc3fd496f"
  },
  "arm_order": [
    "E_R",
    "H_R",
    "E_S",
    "H_S"
  ],
  "training_seeds": [
    42,
    2024,
    3407
  ],
  "query_gallery_seeds": [
    42,
    2024,
    3407
  ],
  "epochs": 100,
  "primary_checkpoint": "final_epoch_100",
  "expected_train_samples": 5994,
  "expected_test_samples": 5794,
  "evaluation_chunk_size": 64,
  "statistical_unit_policy": "training seed is the independent unit; average the three fixed query/gallery perturbations within each training seed before across-seed summaries",
  "paired_effect_policy": "pair all factorial contrasts by training seed after within-seed query/gallery averaging",
  "official_test": {
    "feature": "features/dinov2_vitb14_test_genus_feats.npy",
    "cid": "features/dinov2_vitb14_test_genus_cids.npy",
    "mid_gid": "features/dinov2_vitb14_test_genus_gids.npy",
    "high_gid": "features/canonical/dinov2_vitb14_test_family_gids.npy",
    "qg_pattern": "features/cub_test_split_seed{seed}.npz"
  },
  "simple_effect_definitions": {
    "geom_regression": "H_R - E_R",
    "geom_supcon": "H_S - E_S",
    "loss_euclidean": "E_S - E_R",
    "loss_hyperbolic": "H_S - H_R",
    "interaction": "(H_S - E_S) - (H_R - E_R)"
  },
  "configuration_selection_used_official_test": false,
  "official_test_may_be_read_only_after": [
    "FINAL_LOCK validation passes",
    "all 12 fixed-epoch training runs complete",
    "pre-test fairness audit passes"
  ],
  "temperature_tune_checkpoints_reused": false,
  "all_final_arms_retrain_from_scratch": true,
  "validation_best_auxiliary_role": "not used for primary comparison or configuration selection"
}


==> anc/reproducibility/accepted_locks/CUB_PROTOCOL_LOCK.json <==
{
  "protocol": "geometry_loss_factorial_v1",
  "status": "frozen_before_four_arm_smoke",
  "dataset": "CUB_seen_class",
  "primary_question": "Geometry x Loss 2x2 factorial",
  "arms": {
    "E_R": {
      "geometry": "euclidean",
      "loss": "regression"
    },
    "H_R": {
      "geometry": "hyperbolic",
      "loss": "regression"
    },
    "E_S": {
      "geometry": "euclidean",
      "loss": "taxonomy_supcon"
    },
    "H_S": {
      "geometry": "hyperbolic",
      "loss": "taxonomy_supcon"
    }
  },
  "data": {
    "train_feat": "features/dinov2_vitb14_train_genus_feats.npy",
    "train_cid": "features/dinov2_vitb14_train_genus_cids.npy",
    "train_mid_gid": "features/dinov2_vitb14_train_genus_gids.npy",
    "train_high_gid": "features/canonical/dinov2_vitb14_train_family_gids.npy",
    "validation_split": "features/validation/cub_hier_val_seed777.npz",
    "official_test_for_configuration_selection": false
  },
  "common_training": {
    "input_dim": 768,
    "hidden_dim": 256,
    "embed_dim": 32,
    "batch_size": 128,
    "optimizer": "AdamW",
    "learning_rate": 5e-05,
    "learning_rate_schedule": "constant",
    "weight_decay": 0.0001,
    "dropout": 0.1,
    "gradient_clip_norm": 1.0,
    "num_workers": 0,
    "drop_last": true,
    "main_epochs": 100,
    "training_seeds": [
      42,
      2024,
      3407
    ],
    "primary_checkpoint": "final_epoch",
    "validation_best_role": "auxiliary_only",
    "same_batch_order_within_seed": true
  },
  "regression": {
    "distance_targets": {
      "same_class": 0.2,
      "same_mid": 0.5,
      "same_high": 0.8,
      "different_high": 1.0
    },
    "loss": "SmoothL1 over all non-self pair distances"
  },
  "taxonomy_supcon": {
    "logit": "-d_g(z_i,z_j)/tau_g",
    "weights": {
      "class": 1.0,
      "strict_mid": 1.0,
      "strict_high": 1.0
    },
    "temperature_candidates": {
      "euclidean": [
        0.07,
        0.1,
        0.2,
        0.3,
        0.5,
        1.0
      ],
      "hyperbolic": [
        0.07,
        0.1,
        0.2,
        0.3,
        0.5,
        1.0
      ]
    },
    "temperature_tune_epochs": 50,
    "selection_rule": "mean(strict_mid_mAP, strict_high_mAP)",
    "equal_candidate_count": true,
    "official_test_for_temperature_selection": false
  },
  "hyperbolic": {
    "curvature": 2.0,
    "tangent_radius": 0.4,
    "selection_status": "locked from prior CUB operating point; not retuned on official test"
  },
  "smoke": {
    "seed": 42,
    "epochs": 1,
    "supcon_diagnostic_temperature": 0.2,
    "configuration_selection_allowed": false,
    "official_test_access_allowed": false
  },
  "source_baseline_sha256": {
    "train_matched_projector.py": "8b8ee3f25264cbcf7b178c5e6e18f9da89795b0db22c802a2f25f10390e65e85",
    "train_taxonomy_supcon.py": "7807d14a7b93b6996bc3ce278f9dd8941da117f43821f3e06b0f363daadd003d",
    "train_taxonomy_generalization_v2.py": "f8d56e1653a52f7ab837cfb32640c334f04741a6b4716a28dc084f5668c60b04",
    "matched_geometry/common.py": "011b218bcb19afffff59edbb9b7ac651d944429c2f22d2f41396b7862fb0e6de",
    "matched_geometry/models.py": "a1ab20c8b846c4977e105c37f8e06bf528effcbb91c2c311c2ea1339dfd66900",
    "taxonomy_supcon/loss.py": "82d62b43b31bbf5878ac92e394acb4c21e6e73c41cd263c05f718c10dfac9853",
    "features/validation/cub_hier_val_seed777.npz": "00be4ca45c46fda693bb3ecfb43095169c5404403088ddb79eaf66d8e2cfe02a",
    "results/canonical/cub/taxonomy_supcon/tune/selected_taxonomy_supcon32_extended.json": "afbca85a67ade207db909540ec509d0414d454ef16f250a6d524a99a30102b93"
  },
  "notes": [
    "Old Euclidean/Hyperbolic regression and old Euclidean Taxonomy-SupCon final scores are not reused as factorial cells.",
    "All four learned cells must be retrained under this common update budget.",
    "The common 5e-5 learning rate is frozen as a factorial nuisance setting; it preserves the prior matched-geometry optimizer operating point while removing learning-rate confounding across loss families.",
    "Euclidean and hyperbolic Taxonomy-SupCon temperatures are selected independently but with the same candidate count and validation budget."
  ]
}


==> anc/reproducibility/accepted_locks/CUB_TEMPERATURE_SELECTION_LOCK.json <==
{
  "protocol": "geometry_loss_factorial_v1",
  "stage": "validation_only_temperature_selection",
  "status": "locked_before_temperature_tune",
  "accepted_smoke_audit_zip_sha256": "9c8ab2b093be11296f65138a5ce3c8abca5c0c73f6ef3545d335d422f3db7cdb",
  "protocol_lock_sha256": "6e1cfc4aee074d46466240f985da29062faedb5c9b80a3422344732856913e39",
  "source_sha256": {
    "geometry_loss_factorial_v1/engine.py": "43f0d3179a11fc171c6d930aed70682e6085d174936c8206deb9e1bf48003834",
    "geometry_loss_factorial_v1/losses.py": "65ccc2596ecbd040309e421ba4d3cdd1c13c76ed96fbc49e3221a61663e2a4cd",
    "geometry_loss_factorial_v1/models.py": "6938fe33b95f9d003111ddece3f64ab97284e30a00e22e54606bd854a15635a1",
    "geometry_loss_factorial_v1/data.py": "ecb04a1905ab3db94d43e3df17dd85ab7e147f40efb367bd012cb4bc4ce59d06",
    "geometry_loss_factorial_v1/metrics.py": "10a14249645d673397868e861f767fa12a11e3b8f39ce2676c0d913fc3fd496f"
  },
  "training_seed": 42,
  "epochs_per_candidate": 50,
  "selection_checkpoint": "final_epoch_50_only",
  "geometry_candidates": {
    "euclidean": [
      0.07,
      0.1,
      0.2,
      0.3,
      0.5,
      1.0
    ],
    "hyperbolic": [
      0.07,
      0.1,
      0.2,
      0.3,
      0.5,
      1.0
    ]
  },
  "selection_rule": "maximize mean(strict_mid_mAP, strict_high_mAP) at epoch 50 independently within each geometry",
  "tie_breakers": [
    "higher minimum(strict_mid_mAP, strict_high_mAP)",
    "smaller temperature"
  ],
  "common_training": {
    "learning_rate": 5e-05,
    "batch_size": 128,
    "optimizer": "AdamW",
    "weight_decay": 0.0001,
    "dropout": 0.1,
    "gradient_clip_norm": 1.0
  },
  "official_test_access_allowed": false,
  "smoke_metrics_may_change_grid": false,
  "grid_expansion": "none",
  "notes": [
    "Euclidean and hyperbolic temperatures are selected independently.",
    "Both geometries receive exactly the same candidate count and 50-epoch validation budget.",
    "Temperature selection does not select the main-study epoch count; the main factorial remains fixed at 100 epochs.",
    "No candidate checkpoint is reused in the main factorial; all four main arms will retrain from scratch."
  ]
}


==> anc/reproducibility/accepted_locks/NABIRDS_FINAL_LOCK.json <==
{
  "protocol": "geometry_loss_factorial_v1_nabirds_parent_disjoint",
  "stage": "final",
  "status": "locked_before_official_test_metrics",
  "runner_sha256": "6dc48a96930254880200a2c40f14ad9122f47b70e3b916aaa47953df7927a72e",
  "nabirds_protocol_lock_sha256": "5fde70c4b61b2967c284fed78ed29d8ea8c7f771ad084dcbf999c3921388636c",
  "nabirds_temperature_selection_lock_sha256": "95583e43b2ec86f1fb5f4757929fa12ea42d67c0c56eb9550af9b9fc33d5ea98",
  "accepted_temperature_selection_audit_zip_sha256": "07fc61395b1aa589137e5a0b284e55fda166adb2a18212ad5bec06ab5b6680dc",
  "accepted_temperature_selection_json_sha256": "a638f72402ff677daaa7c9a39dc2bdc0866dd1824acf986ee8b92df8cc211a97",
  "accepted_group_macro_evaluator_sha256": "7abbc6c2e95bf377fa3c362c4b21e5b6a0909167c15c8453d1828b920aff03df",
  "source_sha256": {
    "geometry_loss_factorial_v1/engine.py": "43f0d3179a11fc171c6d930aed70682e6085d174936c8206deb9e1bf48003834",
    "geometry_loss_factorial_v1/losses.py": "65ccc2596ecbd040309e421ba4d3cdd1c13c76ed96fbc49e3221a61663e2a4cd",
    "geometry_loss_factorial_v1/models.py": "6938fe33b95f9d003111ddece3f64ab97284e30a00e22e54606bd854a15635a1",
    "geometry_loss_factorial_v1/data.py": "ecb04a1905ab3db94d43e3df17dd85ab7e147f40efb367bd012cb4bc4ce59d06"
  },
  "selected_temperatures": {
    "euclidean": 0.5,
    "hyperbolic": 0.5
  },
  "hyperbolic": {
    "curvature": 0.1,
    "tangent_radius": 0.4
  },
  "arm_order": [
    "E_R",
    "H_R",
    "E_S",
    "H_S"
  ],
  "training_seeds": [
    42,
    2024,
    3407
  ],
  "query_gallery_seeds": [
    42,
    2024,
    3407
  ],
  "epochs": 100,
  "primary_checkpoint": "final_epoch_100",
  "primary_aggregation": "group_macro",
  "expected_development_samples": 19021,
  "expected_official_test_samples": 5017,
  "development_array_sha256": {
    "feature": "be194a029554a87aaf255aaa61790de2d3a34715d06834ca014b95f26fa6f51a",
    "cid": "7fd28c1534fe68fa03a0f39cdf95191a8ddfdc0e95d4364cb626d60acaef93e1",
    "mid_gid": "dee5c8ded263f69660ad5d6c19ad95ee70d0ec987f713356e261106261a68d97",
    "high_gid": "21e376c94ce1d341d63a764a242b9e195159c4c314575c867ffe3fafce3c9c1f"
  },
  "evaluation_chunk_size": 64,
  "statistical_unit_policy": "training seed is the independent unit; average the three fixed query/gallery perturbations within each training seed before across-seed summaries",
  "paired_effect_policy": "pair all factorial contrasts by training seed after within-seed query/gallery averaging",
  "official_test": {
    "feature": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/test_feats.npy",
    "cid": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/test_cids.npy",
    "mid_gid": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/test_parent_gids.npy",
    "high_gid": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/test_super_gids.npy",
    "qg_pattern": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/test_qg_seed{seed}.npz"
  },
  "simple_effect_definitions": {
    "geom_regression": "H_R - E_R",
    "geom_supcon": "H_S - E_S",
    "loss_euclidean": "E_S - E_R",
    "loss_hyperbolic": "H_S - H_R",
    "interaction": "(H_S - E_S) - (H_R - E_R)"
  },
  "configuration_selection_used_official_test": false,
  "official_test_may_be_read_only_after": [
    "NABIRDS_FINAL_LOCK validation passes",
    "all 12 fixed-epoch training runs complete",
    "pre-test fairness audit passes"
  ],
  "temperature_tune_checkpoints_reused": false,
  "all_final_arms_retrain_from_scratch": true,
  "validation_best_auxiliary_role": "not used for the primary comparison or configuration selection"
}


==> anc/reproducibility/accepted_locks/NABIRDS_PROTOCOL_LOCK.json <==
{
  "protocol": "geometry_loss_factorial_v1_nabirds_parent_disjoint",
  "status": "frozen_before_nabirds_four_arm_smoke",
  "dataset": "NABirds_parent_disjoint_v2",
  "primary_question": "Geometry x Loss 2x2 factorial replication on NABirds Parent-disjoint",
  "arms": {
    "E_R": {
      "geometry": "euclidean",
      "loss": "regression"
    },
    "H_R": {
      "geometry": "hyperbolic",
      "loss": "regression"
    },
    "E_S": {
      "geometry": "euclidean",
      "loss": "taxonomy_supcon"
    },
    "H_S": {
      "geometry": "hyperbolic",
      "loss": "taxonomy_supcon"
    }
  },
  "data": {
    "train_feat": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/dev_feats.npy",
    "train_cid": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/dev_cids.npy",
    "train_mid_gid": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/dev_parent_gids.npy",
    "train_high_gid": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/dev_super_gids.npy",
    "validation_split": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/val_qg_seed42.npz",
    "expected_development_samples": 19021,
    "expected_validation_split_sha256": "7cef413881bc00a3fb365f43d4d0378114dab57428da854803c0977079ddb9a4",
    "expected_development_array_sha256": {
      "feature": "be194a029554a87aaf255aaa61790de2d3a34715d06834ca014b95f26fa6f51a",
      "cid": "7fd28c1534fe68fa03a0f39cdf95191a8ddfdc0e95d4364cb626d60acaef93e1",
      "mid_gid": "dee5c8ded263f69660ad5d6c19ad95ee70d0ec987f713356e261106261a68d97",
      "high_gid": "21e376c94ce1d341d63a764a242b9e195159c4c314575c867ffe3fafce3c9c1f"
    },
    "expected_validation_structure": {
      "train_samples": 13959,
      "val_gallery_samples": 4049,
      "val_query_samples": 1013,
      "train_classes": 328,
      "validation_classes": 114,
      "train_mid_groups": 242,
      "validation_mid_groups": 81,
      "class_overlap": 0,
      "mid_group_overlap": 0
    },
    "official_test_for_configuration_selection": false,
    "official_test_access_allowed_during_smoke": false,
    "official_test_access_allowed_during_temperature_selection": false
  },
  "common_training": {
    "input_dim": 768,
    "hidden_dim": 256,
    "embed_dim": 32,
    "batch_size": 128,
    "optimizer": "AdamW",
    "learning_rate": 5e-05,
    "learning_rate_schedule": "constant",
    "weight_decay": 0.0001,
    "dropout": 0.1,
    "gradient_clip_norm": 1.0,
    "num_workers": 0,
    "drop_last": true,
    "main_epochs": 100,
    "training_seeds": [
      42,
      2024,
      3407
    ],
    "primary_checkpoint": "final_epoch",
    "validation_best_role": "auxiliary_only",
    "same_batch_order_within_seed": true
  },
  "regression": {
    "distance_targets": {
      "same_class": 0.2,
      "same_mid": 0.5,
      "same_high": 0.8,
      "different_high": 1.0
    },
    "loss": "SmoothL1 over all non-self pair distances"
  },
  "taxonomy_supcon": {
    "logit": "-d_g(z_i,z_j)/tau_g",
    "weights": {
      "class": 1.0,
      "strict_mid": 1.0,
      "strict_high": 1.0
    },
    "temperature_candidates": {
      "euclidean": [
        0.07,
        0.1,
        0.2,
        0.3,
        0.5,
        1.0
      ],
      "hyperbolic": [
        0.07,
        0.1,
        0.2,
        0.3,
        0.5,
        1.0
      ]
    },
    "temperature_tune_epochs": 50,
    "selection_checkpoint": "final_epoch_50_only",
    "selection_rule": "mean(strict_mid_mAP, strict_high_mAP)",
    "tie_breakers": [
      "higher minimum(strict_mid_mAP, strict_high_mAP)",
      "smaller temperature"
    ],
    "equal_candidate_count": true,
    "official_test_for_temperature_selection": false,
    "grid_expansion": "none"
  },
  "hyperbolic": {
    "curvature": 0.1,
    "tangent_radius": 0.4,
    "selection_status": "locked from prior NABirds Parent-disjoint operating point; not transferred from CUB and not retuned on official test"
  },
  "smoke": {
    "seed": 42,
    "epochs": 1,
    "supcon_diagnostic_temperature": 0.2,
    "configuration_selection_allowed": false,
    "official_test_access_allowed": false
  },
  "provenance": {
    "accepted_cub_factorial_final_audit_zip_sha256": "12083801e0f401e1c12032bc406de1e7eb27bf677c04f596d53f3346d9dfc255",
    "required_factorial_source_sha256": {
      "geometry_loss_factorial_v1/engine.py": "43f0d3179a11fc171c6d930aed70682e6085d174936c8206deb9e1bf48003834",
      "geometry_loss_factorial_v1/losses.py": "65ccc2596ecbd040309e421ba4d3cdd1c13c76ed96fbc49e3221a61663e2a4cd",
      "geometry_loss_factorial_v1/models.py": "6938fe33b95f9d003111ddece3f64ab97284e30a00e22e54606bd854a15635a1",
      "geometry_loss_factorial_v1/data.py": "ecb04a1905ab3db94d43e3df17dd85ab7e147f40efb367bd012cb4bc4ce59d06",
      "geometry_loss_factorial_v1/metrics.py": "10a14249645d673397868e861f767fa12a11e3b8f39ce2676c0d913fc3fd496f"
    }
  },
  "notes": [
    "This is a replication of the CUB factorial loss definition, not a reuse of old NABirds Taxonomy-SupCon checkpoints.",
    "The factorial Taxonomy-SupCon weights remain equal (1,1,1) exactly as in the CUB factorial; historical hierarchy-graded NABirds SupCon weights are not substituted.",
    "All four Final cells will retrain from scratch under the same 100-epoch update budget and common 5e-5 learning rate.",
    "Euclidean and hyperbolic Taxonomy-SupCon temperatures will be selected independently with the same six-candidate, 50-epoch validation-only budget.",
    "Official-test arrays and metrics remain sealed until all configuration choices and the Final manifest are frozen."
  ]
}


==> anc/reproducibility/accepted_locks/NABIRDS_TEMPERATURE_SELECTION_LOCK.json <==
{
  "protocol": "geometry_loss_factorial_v1_nabirds_parent_disjoint",
  "stage": "validation_only_temperature_selection",
  "status": "locked_before_temperature_tune_fix1",
  "accepted_smoke_audit_zip_sha256": "f1571d47286e5d96e7dfbb22d1aa24d11411223b30aa7f5debb191cf14ea1cbd",
  "nabirds_protocol_lock_sha256": "5fde70c4b61b2967c284fed78ed29d8ea8c7f771ad084dcbf999c3921388636c",
  "source_sha256": {
    "geometry_loss_factorial_v1/engine.py": "43f0d3179a11fc171c6d930aed70682e6085d174936c8206deb9e1bf48003834",
    "geometry_loss_factorial_v1/losses.py": "65ccc2596ecbd040309e421ba4d3cdd1c13c76ed96fbc49e3221a61663e2a4cd",
    "geometry_loss_factorial_v1/models.py": "6938fe33b95f9d003111ddece3f64ab97284e30a00e22e54606bd854a15635a1",
    "geometry_loss_factorial_v1/data.py": "ecb04a1905ab3db94d43e3df17dd85ab7e147f40efb367bd012cb4bc4ce59d06"
  },
  "training_seed": 42,
  "epochs_per_candidate": 50,
  "selection_checkpoint": "final_epoch_50_only",
  "candidate_temperatures": {
    "euclidean": [
      0.07,
      0.1,
      0.2,
      0.3,
      0.5,
      1.0
    ],
    "hyperbolic": [
      0.07,
      0.1,
      0.2,
      0.3,
      0.5,
      1.0
    ]
  },
  "selection_aggregation": "group_macro",
  "selection_rule": "mean(group_macro strict_parent mAP, group_macro strict_supergroup mAP)",
  "tie_breakers": [
    "higher minimum(group_macro strict_parent mAP, group_macro strict_supergroup mAP)",
    "smaller temperature"
  ],
  "hyperbolic": {
    "curvature": 0.1,
    "tangent_radius": 0.4,
    "retune_allowed": false
  },
  "taxonomy_supcon_weights": {
    "class": 1.0,
    "strict_mid": 1.0,
    "strict_high": 1.0
  },
  "common_training": {
    "learning_rate": 5e-05,
    "batch_size": 128,
    "optimizer": "AdamW",
    "weight_decay": 0.0001,
    "dropout": 0.1,
    "gradient_clip_norm": 1.0
  },
  "validation_split": {
    "path": "features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2/val_qg_seed42.npz",
    "sha256": "7cef413881bc00a3fb365f43d4d0378114dab57428da854803c0977079ddb9a4",
    "train_samples": 13959,
    "val_gallery_samples": 4049,
    "val_query_samples": 1013
  },
  "official_test_access_allowed": false,
  "smoke_metrics_may_change_grid": false,
  "grid_expansion": "none",
  "main_factorial": {
    "epochs": 100,
    "training_seeds": [
      42,
      2024,
      3407
    ],
    "primary_checkpoint": "final_epoch",
    "candidate_checkpoints_reused": false,
    "retrain_from_scratch": true
  },
  "notes": [
    "NABirds Parent-disjoint temperature selection uses protocol-canonical group-macro metrics, not the CUB factorial query-micro scorer.",
    "Euclidean and hyperbolic temperatures are selected independently with equal candidate count and equal 50-epoch budget.",
    "Only the epoch-50 checkpoint state is evaluated for selection; this stage does not select the main-study epoch count.",
    "The official NABirds test set is never referenced by this runner.",
    "Tune checkpoints are not persisted for reuse in the 100-epoch Final.",
    "Fix1 replaces a brittle historical whole-file hash on taxonomy_generalization_v2/metrics.py with a runtime semantic self-test plus recording of the actual evaluator file SHA-256. The factorial core source hashes remain byte-locked."
  ],
  "evaluator_provenance_policy": {
    "module": "taxonomy_generalization_v2.metrics",
    "whole_file_hash_policy": "record_actual_not_prelocked",
    "required_protocol": "nabirds_parent_disjoint_v2",
    "required_primary_aggregation": "group_macro",
    "required_selection_rule": "mean(group_macro strict_parent mAP, group_macro strict_supergroup mAP)",
    "runtime_semantic_selftest_required": true
  }
}


==> anc/reproducibility/accepted_qg_split_hash_manifest.json <==
{
  "status": "recovered_from_accepted_audit_records",
  "note": "This manifest records accepted split hashes and sizes. It does not reconstruct the missing NPZ index arrays.",
  "datasets": {
    "CUB": {
      "42": {
        "split_sha256": "98445a4e6d7c375b9356448dcad39cd45bc6a0401d1bf09cd0e048a3a06c929d",
        "num_query": 870,
        "num_gallery": 4924,
        "verified_across_cells": 12,
        "source_archive": "geometry_loss_factorial_v1_final_audit.zip"
      },
      "2024": {
        "split_sha256": "ee3eac4a0cbbc4d06f681de8db1d1ff644f1e1cc637f6cb8354511f94c36676d",
        "num_query": 870,
        "num_gallery": 4924,
        "verified_across_cells": 12,
        "source_archive": "geometry_loss_factorial_v1_final_audit.zip"
      },
      "3407": {
        "split_sha256": "8a1e7bf8ad30bb6a29864554f157486c0700256ed049eb831b15931993f36ce3",
        "num_query": 870,
        "num_gallery": 4924,
        "verified_across_cells": 12,
        "source_archive": "geometry_loss_factorial_v1_final_audit.zip"
      }
    },
    "NABirds_parent_disjoint": {
      "42": {
        "split_sha256": "ec2863b448594a3bc0aafb794c6d0257d213b8b34038d2de28d69e663b1613ca",
        "num_query": 1003,
        "num_gallery": 4014,
        "verified_across_cells": 12,
        "source_archive": "geometry_loss_factorial_v1_nabirds_final_audit.zip"
      },
      "2024": {
        "split_sha256": "a49836de5ee68cc78eb7e7b8bab52ae614f8d7f7c1b6c53c8573c68fafd23735",
        "num_query": 1003,
        "num_gallery": 4014,
        "verified_across_cells": 12,
        "source_archive": "geometry_loss_factorial_v1_nabirds_final_audit.zip"
      },
      "3407": {
        "split_sha256": "c4b37d16f6c42f85391b2beed28cf635c465b75b4d3b96b5ce2179b697573b0a",
        "num_query": 1003,
        "num_gallery": 4014,
        "verified_across_cells": 12,
        "source_archive": "geometry_loss_factorial_v1_nabirds_final_audit.zip"
      }
    }
  }
}

==> anc/reproducibility/artifact_recovery_manifest.json <==
{
  "recovered_exactly": {
    "CUB taxonomy construction script": "source_tools/build_cub_taxonomy.py",
    "CUB family canonicalization script": "source_tools/prepare_cub_canonical_family_labels.py",
    "generic retrieval split utility": "source_tools/make_retrieval_split.py",
    "NABirds Parent-disjoint preparation / split utility": "source_tools/prepare_nabirds_parent_disjoint_v2.py",
    "accepted protocol/final/temperature locks": "accepted_locks/",
    "accepted Q/G split hashes and sizes": "accepted_qg_split_hash_manifest.json"
  },
  "not_recovered": [
    "realized CUB class-to-genus-to-family mapping CSV",
    "CUB taxonomy alias JSON used for manual aliases",
    "external eBird/Clements v2025 checklist CSV",
    "exact final Q/G NPZ index arrays / explicit query and gallery index lists",
    "pinned Geoopt package version",
    "complete requirements/environment freeze",
    "exact per-seed raw rows for older semantic-alignment control",
    "exact per-seed raw rows for older curvature/radius mechanism control"
  ],
  "important_scope_note": "The generic CUB retrieval-split utility is present in the archived source bundle, but the accepted final Q/G NPZ files are absent. Therefore the accepted split hashes, not regenerated indices, remain the authoritative identifiers."
}

==> anc/reproducibility/source_tools/build_cub_taxonomy.py <==
# tools/build_cub_taxonomy.py
import argparse
import json
import re
from pathlib import Path
from difflib import get_close_matches

import pandas as pd


def read_csv_with_fallback(path: Path) -> pd.DataFrame:
    encodings = ["utf-8-sig", "utf-8", "latin1"]
    last_error = None

    for enc in encodings:
        try:
            return pd.read_csv(path, encoding=enc)
        except Exception as e:
            last_error = e

    raise RuntimeError(f"Failed to read CSV: {path}, last error: {last_error}")


def normalize_name(name: str) -> str:
    """
    用于匹配 common name：
    - 小写
    - 去掉标点
    - 去掉空格、连字符、下划线
    """
    if pd.isna(name):
        return ""

    name = str(name).strip().lower()
    name = name.replace("&", " and ")
    name = re.sub(r"[^a-z0-9]+", "", name)
    return name


def cub_class_to_common_name(cub_name: str) -> str:
    """
    CUB classes.txt 中通常类似：
        001.Black_footed_Albatross
        002.Laysan_Albatross

    转成：
        Black footed Albatross
        Laysan Albatross
    """
    name = str(cub_name)

    # 去掉开头的 001.
    name = re.sub(r"^\d+\.", "", name)

    # 下划线转空格
    name = name.replace("_", " ")

    # title case
    name = " ".join([w.capitalize() for w in name.split()])
    return name


def find_column(df: pd.DataFrame, candidates):
    """
    在 taxonomy CSV 中自动寻找列名。
    兼容 eBird / Clements 不同版本的列名。
    """
    lower_to_original = {c.lower().strip(): c for c in df.columns}

    for cand in candidates:
        key = cand.lower().strip()
        if key in lower_to_original:
            return lower_to_original[key]

    # 再做宽松 contains 匹配
    for col in df.columns:
        col_l = col.lower().strip()
        for cand in candidates:
            cand_l = cand.lower().strip()
            if cand_l in col_l:
                return col

    return None


def build_taxonomy_lookup(taxonomy_csv: Path):
    tax_df = read_csv_with_fallback(taxonomy_csv)

    common_col = find_column(
        tax_df,
        [
            "PRIMARY_COM_NAME",
            "primary_com_name",
            "English name",
            "english name",
            "common_name",
            "Common name",
            "Common Name",
        ],
    )

    sci_col = find_column(
        tax_df,
        [
            "SCI_NAME",
            "sci_name",
            "Scientific name",
            "scientific name",
            "Scientific Name",
        ],
    )

    category_col = find_column(
        tax_df,
        [
            "CATEGORY",
            "category",
            "Category",
            "taxon category",
        ],
    )

    family_col = find_column(
        tax_df,
        [
            "FAMILY",
            "family",
            "Family",
            "family name",
        ],
    )

    order_col = find_column(
        tax_df,
        [
            "ORDER",
            "order",
            "Order",
            "order name",
        ],
    )

    if common_col is None:
        raise ValueError(
            f"Cannot find common-name column in taxonomy CSV. Columns are: {list(tax_df.columns)}"
        )

    if sci_col is None:
        raise ValueError(
            f"Cannot find scientific-name column in taxonomy CSV. Columns are: {list(tax_df.columns)}"
        )

    print(f"[taxonomy] common name column: {common_col}")
    print(f"[taxonomy] scientific name column: {sci_col}")
    print(f"[taxonomy] category column: {category_col}")
    print(f"[taxonomy] family column: {family_col}")
    print(f"[taxonomy] order column: {order_col}")

    # 如果有 category 列，优先只保留 species
    if category_col is not None:
        cat = tax_df[category_col].astype(str).str.lower()
        species_mask = cat.eq("species")
        if species_mask.sum() > 0:
            tax_df = tax_df[species_mask].copy()
            print(f"[taxonomy] filtered species rows: {len(tax_df)}")

    lookup = {}

    for _, row in tax_df.iterrows():
        common_name = row[common_col]
        scientific_name = row[sci_col]

        if pd.isna(common_name) or pd.isna(scientific_name):
            continue

        norm = normalize_name(common_name)

        if not norm:
            continue

        sci = str(scientific_name).strip()
        if not sci:
            continue

        genus = sci.split()[0] if len(sci.split()) >= 2 else ""

        item = {
            "taxonomy_common_name": str(common_name).strip(),
            "scientific_name": sci,
            "genus": genus,
            "family": str(row[family_col]).strip() if family_col is not None and not pd.isna(row[family_col]) else "",
            "order": str(row[order_col]).strip() if order_col is not None and not pd.isna(row[order_col]) else "",
        }

        # 如果重复，保留第一个 species 记录
        if norm not in lookup:
            lookup[norm] = item

    print(f"[taxonomy] lookup size: {len(lookup)}")
    return lookup


def load_aliases(alias_json: Path):
    if alias_json is None or not alias_json.exists():
        return {}

    with open(alias_json, "r", encoding="utf-8") as f:
        aliases = json.load(f)

    # key: CUB common name
    # value: taxonomy common name
    return aliases


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--cub_root", type=str, required=True)
    parser.add_argument("--taxonomy_csv", type=str, required=True)
    parser.add_argument("--output_csv", type=str, default="metadata/cub_species_taxonomy.csv")
    parser.add_argument("--alias_json", type=str, default="metadata/cub_taxonomy_aliases.json")
    parser.add_argument("--fuzzy_cutoff", type=float, default=0.93)
    parser.add_argument("--allow_unmatched", action="store_true")
    args = parser.parse_args()

    cub_root = Path(args.cub_root)
    taxonomy_csv = Path(args.taxonomy_csv)
    output_csv = Path(args.output_csv)
    alias_json = Path(args.alias_json)

    classes_file = cub_root / "classes.txt"
    if not classes_file.exists():
        raise FileNotFoundError(f"Cannot find CUB classes.txt: {classes_file}")

    output_csv.parent.mkdir(parents=True, exist_ok=True)

    cls_df = pd.read_csv(
        classes_file,
        sep=r"\s+",
        names=["cub_id_1based", "cub_class_name"],
    )

    lookup = build_taxonomy_lookup(taxonomy_csv)
    aliases = load_aliases(alias_json)

    taxonomy_norm_names = list(lookup.keys())

    rows = []
    unmatched_rows = []

    for _, row in cls_df.iterrows():
        cub_id_1based = int(row["cub_id_1based"])
        class_id = cub_id_1based - 1
        cub_class_name = str(row["cub_class_name"])

        common_name = cub_class_to_common_name(cub_class_name)

        # 如果 alias 里有人工修正，优先使用 alias
        query_name = aliases.get(common_name, common_name)
        query_norm = normalize_name(query_name)

        match_status = "unmatched"
        matched_norm = None

        if query_norm in lookup:
            matched_norm = query_norm
            match_status = "alias" if common_name in aliases else "exact"
        else:
            candidates = get_close_matches(
                query_norm,
                taxonomy_norm_names,
                n=1,
                cutoff=args.fuzzy_cutoff,
            )
            if candidates:
                matched_norm = candidates[0]
                match_status = "fuzzy"

        if matched_norm is None:
            out = {
                "class_id": class_id,
                "cub_class_name": cub_class_name,
                "common_name": common_name,
                "query_name": query_name,
                "match_status": "unmatched",
            }
            unmatched_rows.append(out)

            rows.append(
                {
                    "class_id": class_id,
                    "cub_class_name": cub_class_name,
                    "common_name": common_name,
                    "taxonomy_common_name": "",
                    "scientific_name": "",
                    "genus": "",
                    "family": "",
                    "order": "",
                    "genus_id": -1,
                    "family_id": -1,
                    "match_status": "unmatched",
                    "note": "",
                }
            )
            continue

        tax_item = lookup[matched_norm]

        rows.append(
            {
                "class_id": class_id,
                "cub_class_name": cub_class_name,
                "common_name": common_name,
                "taxonomy_common_name": tax_item["taxonomy_common_name"],
                "scientific_name": tax_item["scientific_name"],
                "genus": tax_item["genus"],
                "family": tax_item["family"],
                "order": tax_item["order"],
                "genus_id": -1,
                "family_id": -1,
                "match_status": match_status,
                "note": "",
            }
        )

    out_df = pd.DataFrame(rows)

    unmatched_df = pd.DataFrame(unmatched_rows)
    unmatched_csv = output_csv.with_name(output_csv.stem + "_unmatched.csv")

    if len(unmatched_df) > 0:
        unmatched_df.to_csv(unmatched_csv, index=False, encoding="utf-8-sig")
        print(f"[warning] unmatched classes: {len(unmatched_df)}")
        print(f"[warning] unmatched file saved to: {unmatched_csv}")

        if not args.allow_unmatched:
            print("\n请先人工检查 unmatched 文件，并在 metadata/cub_taxonomy_aliases.json 中补充别名。")
            print("示例：")
            print('{')
            print('  "Artic Tern": "Arctic Tern"')
            print('}')
            raise SystemExit(1)

    # 只给 matched rows 分配 genus_id / family_id
    matched_mask = out_df["genus"].astype(str).str.len() > 0

    genus_list = sorted(out_df.loc[matched_mask, "genus"].unique().tolist())
    genus2id = {g: i for i, g in enumerate(genus_list)}

    out_df.loc[matched_mask, "genus_id"] = out_df.loc[matched_mask, "genus"].map(genus2id).astype(int)

    family_mask = out_df["family"].astype(str).str.len() > 0
    family_list = sorted(out_df.loc[family_mask, "family"].unique().tolist())
    family2id = {f: i for i, f in enumerate(family_list)}

    if len(family2id) > 0:
        out_df.loc[family_mask, "family_id"] = out_df.loc[family_mask, "family"].map(family2id).astype(int)

    out_df.to_csv(output_csv, index=False, encoding="utf-8-sig")
    print(f"[done] taxonomy mapping saved to: {output_csv}")
    print(f"[done] classes: {len(out_df)}")
    print(f"[done] matched classes: {matched_mask.sum()}")
    print(f"[done] genus groups: {len(genus2id)}")
    print(f"[done] family groups: {len(family2id)}")

    # 保存 genus 统计
    genus_stats = (
        out_df[matched_mask]
        .groupby(["genus_id", "genus"])
        .agg(
            num_classes=("class_id", "count"),
            class_ids=("class_id", lambda x: ",".join(map(str, sorted(x.tolist())))),
            common_names=("common_name", lambda x: " | ".join(x.tolist())),
        )
        .reset_index()
        .sort_values(["num_classes", "genus"], ascending=[False, True])
    )

    genus_stats_csv = output_csv.with_name("cub_genus_stats.csv")
    genus_stats.to_csv(genus_stats_csv, index=False, encoding="utf-8-sig")
    print(f"[done] genus stats saved to: {genus_stats_csv}")

    if len(family2id) > 0:
        family_stats = (
            out_df[family_mask]
            .groupby(["family_id", "family"])
            .agg(
                num_classes=("class_id", "count"),
                class_ids=("class_id", lambda x: ",".join(map(str, sorted(x.tolist())))),
                common_names=("common_name", lambda x: " | ".join(x.tolist())),
            )
            .reset_index()
            .sort_values(["num_classes", "family"], ascending=[False, True])
        )

        family_stats_csv = output_csv.with_name("cub_family_stats.csv")
        family_stats.to_csv(family_stats_csv, index=False, encoding="utf-8-sig")
        print(f"[done] family stats saved to: {family_stats_csv}")


if __name__ == "__main__":
    main()


==> anc/reproducibility/source_tools/make_retrieval_split.py <==
import argparse
from pathlib import Path

import numpy as np
from sklearn.model_selection import train_test_split


def main():
    parser = argparse.ArgumentParser(
        description="Create a fixed query/gallery retrieval split for multi-seed evaluation."
    )
    parser.add_argument("--cid_file", type=str, required=True)
    parser.add_argument("--out_file", type=str, required=True)
    parser.add_argument("--test_size", type=float, default=0.15)
    parser.add_argument("--seed", type=int, default=42)
    parser.add_argument(
        "--no_stratify",
        action="store_true",
        help="Disable class-stratified split. By default, the split is stratified by class id."
    )
    args = parser.parse_args()

    cids = np.load(args.cid_file)
    indices = np.arange(len(cids))

    out_file = Path(args.out_file)
    out_file.parent.mkdir(parents=True, exist_ok=True)

    stratify_labels = None if args.no_stratify else cids

    try:
        gallery_idx, query_idx = train_test_split(
            indices,
            test_size=args.test_size,
            random_state=args.seed,
            stratify=stratify_labels,
        )
        stratified = stratify_labels is not None
    except ValueError as e:
        if stratify_labels is None:
            raise

        print("[Warning] Stratified split failed:")
        print(e)
        print("[Warning] Falling back to non-stratified split.")
        gallery_idx, query_idx = train_test_split(
            indices,
            test_size=args.test_size,
            random_state=args.seed,
            stratify=None,
        )
        stratified = False

    np.savez(
        out_file,
        gallery_idx=gallery_idx,
        query_idx=query_idx,
        seed=args.seed,
        test_size=args.test_size,
        stratified=stratified,
        cid_file=args.cid_file,
    )

    print("Saved split:", out_file)
    print("Seed:", args.seed)
    print("Test size:", args.test_size)
    print("Stratified:", stratified)
    print("Total:", len(indices))
    print("Gallery:", len(gallery_idx))
    print("Query:", len(query_idx))

    # A light sanity check: query/gallery should not overlap.
    overlap = np.intersect1d(gallery_idx, query_idx)
    print("Overlap:", len(overlap))
    if len(overlap) > 0:
        raise RuntimeError("Query and gallery indices overlap. Please check split generation.")


if __name__ == "__main__":
    main()


==> anc/reproducibility/source_tools/prepare_cub_canonical_family_labels.py <==
from __future__ import annotations

import argparse
import csv
import json
import re
from collections import defaultdict
from pathlib import Path

import numpy as np


def canonical_family_name(name: str) -> str:
    """Use the scientific family name and drop a trailing common-name gloss."""
    normalized = " ".join(str(name).strip().split())
    normalized = re.sub(r"\s*\([^)]*\)\s*$", "", normalized).strip()
    if not normalized:
        raise ValueError(f"Empty family name after canonicalization: {name!r}")
    return normalized


def read_taxonomy(path: Path):
    with open(path, "r", encoding="utf-8-sig", newline="") as handle:
        rows = list(csv.DictReader(handle))
    required = {"class_id", "genus_id", "family"}
    if not rows:
        raise ValueError(f"Taxonomy CSV is empty: {path}")
    missing = required - set(rows[0])
    if missing:
        raise ValueError(f"Taxonomy CSV is missing columns: {sorted(missing)}")

    by_class = {}
    for row in rows:
        class_id = int(row["class_id"])
        if class_id in by_class:
            raise ValueError(f"Duplicate class_id in taxonomy CSV: {class_id}")
        original_family = str(row["family"]).strip()
        canonical_family = canonical_family_name(original_family)
        copied = dict(row)
        copied["canonical_family"] = canonical_family
        by_class[class_id] = copied
    return rows, by_class


def labels_from_cids(cids: np.ndarray, class_to_family_id):
    missing = sorted(set(map(int, np.unique(cids))) - set(class_to_family_id))
    if missing:
        raise ValueError(f"Class ids missing from taxonomy CSV: {missing}")
    return np.asarray(
        [class_to_family_id[int(class_id)] for class_id in cids],
        dtype=np.int64,
    )


def hierarchy_conflicts(cids, mid_gids, high_gids):
    conflicts = []
    for mid_gid in np.unique(mid_gids):
        mask = mid_gids == mid_gid
        high_values = sorted(map(int, np.unique(high_gids[mask])))
        if len(high_values) > 1:
            conflicts.append(
                {
                    "mid_gid": int(mid_gid),
                    "high_gids": high_values,
                    "class_ids": sorted(map(int, np.unique(cids[mask]))),
                }
            )
    return conflicts


def main():
    parser = argparse.ArgumentParser(
        description=(
            "Create non-destructive canonical CUB family labels from the "
            "taxonomy CSV and validate genus-to-family consistency."
        )
    )
    parser.add_argument("--taxonomy_csv", required=True)
    parser.add_argument("--train_cid_file", required=True)
    parser.add_argument("--train_mid_gid_file", required=True)
    parser.add_argument("--test_cid_file", required=True)
    parser.add_argument("--test_mid_gid_file", required=True)
    parser.add_argument("--out_dir", required=True)
    args = parser.parse_args()

    taxonomy_path = Path(args.taxonomy_csv)
    original_rows, by_class = read_taxonomy(taxonomy_path)

    original_names = sorted(
        {str(row["family"]).strip() for row in original_rows}
    )
    canonical_names = sorted(
        {row["canonical_family"] for row in by_class.values()}
    )
    family_to_id = {
        family_name: family_id
        for family_id, family_name in enumerate(canonical_names)
    }
    class_to_family_id = {
        class_id: family_to_id[row["canonical_family"]]
        for class_id, row in by_class.items()
    }

    train_cids = np.load(args.train_cid_file).astype(np.int64)
    train_mid = np.load(args.train_mid_gid_file).astype(np.int64)
    test_cids = np.load(args.test_cid_file).astype(np.int64)
    test_mid = np.load(args.test_mid_gid_file).astype(np.int64)
    if len(train_cids) != len(train_mid):
        raise ValueError("Training class and mid-level label lengths differ")
    if len(test_cids) != len(test_mid):
        raise ValueError("Test class and mid-level label lengths differ")

    train_family = labels_from_cids(train_cids, class_to_family_id)
    test_family = labels_from_cids(test_cids, class_to_family_id)
    all_conflicts = hierarchy_conflicts(
        np.concatenate([train_cids, test_cids]),
        np.concatenate([train_mid, test_mid]),
        np.concatenate([train_family, test_family]),
    )
    if all_conflicts:
        raise ValueError(
            "Canonical labels still violate genus-to-family consistency: "
            f"{all_conflicts}"
        )

    original_to_canonical = defaultdict(set)
    canonical_to_classes = defaultdict(list)
    for class_id, row in by_class.items():
        original_to_canonical[row["canonical_family"]].add(
            str(row["family"]).strip()
        )
        canonical_to_classes[row["canonical_family"]].append(class_id)
    merged_names = {
        canonical: sorted(originals)
        for canonical, originals in original_to_canonical.items()
        if len(originals) > 1
    }
    affected_classes = {
        canonical: sorted(canonical_to_classes[canonical])
        for canonical in merged_names
    }

    out_dir = Path(args.out_dir)
    out_dir.mkdir(parents=True, exist_ok=True)
    train_out = out_dir / "dinov2_vitb14_train_family_gids.npy"
    test_out = out_dir / "dinov2_vitb14_test_family_gids.npy"
    taxonomy_out = out_dir / "cub_species_taxonomy_canonical.csv"
    report_out = out_dir / "cub_family_canonicalization_report.json"

    np.save(train_out, train_family)
    np.save(test_out, test_family)

    fieldnames = list(original_rows[0].keys()) + [
        "original_family",
        "canonical_family",
        "canonical_family_id",
    ]
    with open(taxonomy_out, "w", encoding="utf-8-sig", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for original in original_rows:
            class_id = int(original["class_id"])
            canonical = by_class[class_id]["canonical_family"]
            output = dict(original)
            output["original_family"] = str(original["family"]).strip()
            output["canonical_family"] = canonical
            output["canonical_family_id"] = family_to_id[canonical]
            writer.writerow(output)

    report = {
        "script": "tools/prepare_cub_canonical_family_labels.py",
        "source_taxonomy_csv": str(taxonomy_path),
        "canonicalization_rule": (
            "strip whitespace and remove one trailing parenthetical "
            "common-name gloss from the scientific family field"
        ),
        "num_original_family_strings": len(original_names),
        "num_canonical_families": len(canonical_names),
        "merged_family_strings": merged_names,
        "classes_in_merged_families": affected_classes,
        "num_train_samples": int(len(train_family)),
        "num_test_samples": int(len(test_family)),
        "num_remaining_genus_family_conflicts": len(all_conflicts),
        "train_family_gid_file": str(train_out),
        "test_family_gid_file": str(test_out),
        "canonical_taxonomy_csv": str(taxonomy_out),
    }
    with open(report_out, "w", encoding="utf-8") as handle:
        json.dump(report, handle, indent=2, ensure_ascii=False)

    print("===== CUB canonical family labels =====")
    print(
        "Original family strings / canonical families:",
        len(original_names),
        "/",
        len(canonical_names),
    )
    print("Merged family strings:", merged_names)
    print("Remaining genus-family conflicts:", len(all_conflicts))
    print("Saved train labels:", train_out)
    print("Saved test labels:", test_out)
    print("Saved report:", report_out)
    if len(canonical_names) != 37:
        print(
            "[WARNING] Expected 37 canonical CUB families for the audited "
            f"mapping, found {len(canonical_names)}. Review the report."
        )


if __name__ == "__main__":
    main()


==> anc/reproducibility/source_tools/prepare_nabirds_parent_disjoint_v2.py <==
#!/usr/bin/env python3
"""Prepare leakage-safe NABirds Parent-disjoint v2 feature bundles."""

from __future__ import annotations

import argparse
import hashlib
import json
import shutil
from pathlib import Path
from typing import Any

import numpy as np


EXPECTED_SPLIT_SHA256 = "030277e97301499795a2eccfaf929d17cf736c884301b29c9fa794b0ad085619"
QG_SEEDS = (42, 2024, 3407)

SOURCE_FILES = {
    "train_feat": "features/nabirds/dinov2_vitb14_train_feats.npy",
    "train_cid": "features/nabirds/dinov2_vitb14_train_cids.npy",
    "train_parent": "features/nabirds/dinov2_vitb14_train_parent_gids.npy",
    "train_super": "features/nabirds/dinov2_vitb14_train_super_gids.npy",
    "test_feat": "features/nabirds/dinov2_vitb14_test_feats.npy",
    "test_cid": "features/nabirds/dinov2_vitb14_test_cids.npy",
    "test_parent": "features/nabirds/dinov2_vitb14_test_parent_gids.npy",
    "test_super": "features/nabirds/dinov2_vitb14_test_super_gids.npy",
    "test_split": "features/nabirds/nabirds_test_split_seed{seed}_local.npz",
}


def file_sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def array_sha256(array: np.ndarray) -> str:
    value = np.ascontiguousarray(array)
    digest = hashlib.sha256()
    digest.update(str(value.dtype).encode("utf-8"))
    digest.update(str(tuple(value.shape)).encode("utf-8"))
    digest.update(value.tobytes())
    return digest.hexdigest()


def load_label(path: Path) -> np.ndarray:
    if not path.is_file():
        raise FileNotFoundError(f"missing source file: {path}")
    value = np.load(path, allow_pickle=False)
    if value.ndim != 1 or not np.issubdtype(value.dtype, np.integer):
        raise ValueError(f"expected a 1-D integer array: {path}")
    return value.astype(np.int64, copy=False)


def validate_hierarchy(cids: np.ndarray, parents: np.ndarray, supers: np.ndarray) -> None:
    if not (len(cids) == len(parents) == len(supers)):
        raise ValueError("hierarchy label lengths do not match")
    for cid in np.unique(cids):
        mask = cids == cid
        if np.unique(parents[mask]).size != 1 or np.unique(supers[mask]).size != 1:
            raise ValueError(f"class {int(cid)} has conflicting taxonomy labels")
    for parent in np.unique(parents):
        if np.unique(supers[parents == parent]).size != 1:
            raise ValueError(f"parent {int(parent)} maps to multiple supergroups")


def validate_partition(
    split: Any,
    train_cids: np.ndarray,
    train_parents: np.ndarray,
    train_supers: np.ndarray,
    test_cids: np.ndarray,
    test_parents: np.ndarray,
    test_supers: np.ndarray,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    if str(split["protocol"].item()) != "nabirds_parent_disjoint":
        raise ValueError("the supplied split is not nabirds_parent_disjoint")
    if int(split["split_seed"].item()) != 777:
        raise ValueError("expected taxonomy split seed 777")
    source_arrays = {
        "train_cid_sha256": train_cids,
        "train_mid_sha256": train_parents,
        "train_high_sha256": train_supers,
        "test_cid_sha256": test_cids,
        "test_mid_sha256": test_parents,
        "test_high_sha256": test_supers,
    }
    for key, value in source_arrays.items():
        expected = str(split[key].item())
        actual = array_sha256(value)
        if actual != expected:
            raise ValueError(f"source mismatch for {key}: expected {expected}, got {actual}")

    train_ids = split["train_class_ids"].astype(np.int64, copy=False)
    val_ids = split["val_class_ids"].astype(np.int64, copy=False)
    test_ids = split["test_class_ids"].astype(np.int64, copy=False)
    for left_name, left, right_name, right in (
        ("train", train_ids, "validation", val_ids),
        ("train", train_ids, "test", test_ids),
        ("validation", val_ids, "test", test_ids),
    ):
        overlap = np.intersect1d(left, right)
        if overlap.size:
            raise ValueError(f"{left_name}/{right_name} class overlap: {overlap[:10]}")
    all_source_classes = np.unique(np.concatenate([train_cids, test_cids]))
    if not np.array_equal(
        np.sort(np.concatenate([train_ids, val_ids, test_ids])), all_source_classes
    ):
        raise ValueError("partition does not cover the 555 source classes exactly once")

    def parents_for(class_ids: np.ndarray) -> np.ndarray:
        mask = np.isin(train_cids, class_ids)
        return np.unique(train_parents[mask])

    train_parent_ids = parents_for(train_ids)
    val_parent_ids = parents_for(val_ids)
    test_parent_ids = parents_for(test_ids)
    if not np.array_equal(train_parent_ids, split["train_mid_ids"]):
        raise ValueError("train parent IDs do not match the frozen split")
    if not np.array_equal(val_parent_ids, split["val_mid_ids"]):
        raise ValueError("validation parent IDs do not match the frozen split")
    if not np.array_equal(test_parent_ids, split["test_mid_ids"]):
        raise ValueError("test parent IDs do not match the frozen split")
    if any(
        np.intersect1d(left, right).size
        for left, right in (
            (train_parent_ids, val_parent_ids),
            (train_parent_ids, test_parent_ids),
            (val_parent_ids, test_parent_ids),
        )
    ):
        raise ValueError("Parent-disjoint invariant failed")
    return train_ids, val_ids, test_ids


def make_val_qg(
    cids: np.ndarray,
    val_class_ids: np.ndarray,
    seed: int,
    query_fraction: float = 0.20,
) -> tuple[np.ndarray, np.ndarray]:
    rng = np.random.default_rng(seed)
    gallery_parts: list[np.ndarray] = []
    query_parts: list[np.ndarray] = []
    for cid in val_class_ids:
        indices = np.flatnonzero(cids == cid)
        if len(indices) < 2:
            raise ValueError(f"validation class {int(cid)} has fewer than two samples")
        indices = rng.permutation(indices)
        query_count = max(1, int(round(len(indices) * query_fraction)))
        query_count = min(query_count, len(indices) - 1)
        query_parts.append(indices[:query_count])
        gallery_parts.append(indices[query_count:])
    return (
        rng.permutation(np.concatenate(gallery_parts)).astype(np.int64),
        rng.permutation(np.concatenate(query_parts)).astype(np.int64),
    )


def save_array(path: Path, value: np.ndarray) -> dict[str, Any]:
    path.parent.mkdir(parents=True, exist_ok=True)
    np.save(path, value)
    return {
        "path": path.as_posix(),
        "shape": list(value.shape),
        "dtype": str(value.dtype),
        "array_sha256": array_sha256(value),
    }


def split_stats(
    cids: np.ndarray,
    parents: np.ndarray,
    supers: np.ndarray,
    gallery_idx: np.ndarray,
    query_idx: np.ndarray,
) -> dict[str, Any]:
    def valid_counts(level: str) -> tuple[int, int, dict[str, int]]:
        if level == "parent":
            positive = (
                (parents[query_idx, None] == parents[gallery_idx][None, :])
                & (cids[query_idx, None] != cids[gallery_idx][None, :])
            )
            group_ids = parents[query_idx]
        else:
            positive = (
                (supers[query_idx, None] == supers[gallery_idx][None, :])
                & (parents[query_idx, None] != parents[gallery_idx][None, :])
            )
            group_ids = supers[query_idx]
        valid = positive.any(axis=1)
        counts = {
            str(int(group)): int(np.sum(group_ids[valid] == group))
            for group in np.unique(group_ids[valid])
        }
        return int(valid.sum()), int(len(counts)), counts

    parent_valid, parent_groups, parent_counts = valid_counts("parent")
    super_valid, super_groups, super_counts = valid_counts("super")
    return {
        "gallery": int(len(gallery_idx)),
        "query": int(len(query_idx)),
        "strict_parent_valid_queries": parent_valid,
        "strict_parent_evaluable_groups": parent_groups,
        "strict_parent_valid_queries_per_group": parent_counts,
        "strict_supergroup_valid_queries": super_valid,
        "strict_supergroup_evaluable_groups": super_groups,
        "strict_supergroup_valid_queries_per_group": super_counts,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--project_root", default=".")
    parser.add_argument(
        "--split_file", default="protocol/nabirds_parent_disjoint_split.npz"
    )
    parser.add_argument(
        "--feature_out_dir",
        default="features/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2",
    )
    parser.add_argument(
        "--result_out_dir",
        default="results/canonical/taxonomy_generalization/nabirds_parent_disjoint_v2",
    )
    args = parser.parse_args()

    root = Path(args.project_root).resolve()
    split_path = Path(args.split_file)
    if not split_path.is_absolute():
        split_path = root / split_path
    if not split_path.is_file():
        raise FileNotFoundError(f"missing frozen split: {split_path}")
    actual_split_sha = file_sha256(split_path)
    if actual_split_sha != EXPECTED_SPLIT_SHA256:
        raise ValueError(
            f"frozen split SHA-256 mismatch: expected {EXPECTED_SPLIT_SHA256}, "
            f"got {actual_split_sha}"
        )

    paths = {key: root / value for key, value in SOURCE_FILES.items() if key != "test_split"}
    train_cids = load_label(paths["train_cid"])
    train_parents = load_label(paths["train_parent"])
    train_supers = load_label(paths["train_super"])
    test_cids = load_label(paths["test_cid"])
    test_parents = load_label(paths["test_parent"])
    test_supers = load_label(paths["test_super"])
    validate_hierarchy(train_cids, train_parents, train_supers)
    validate_hierarchy(test_cids, test_parents, test_supers)
    if not np.array_equal(np.unique(train_cids), np.unique(test_cids)):
        raise ValueError("official train/test class sets differ")

    train_feats = np.load(paths["train_feat"], mmap_mode="r", allow_pickle=False)
    test_feats = np.load(paths["test_feat"], mmap_mode="r", allow_pickle=False)
    if train_feats.ndim != 2 or len(train_feats) != len(train_cids):
        raise ValueError("official training features do not match labels")
    if test_feats.ndim != 2 or len(test_feats) != len(test_cids):
        raise ValueError("official test features do not match labels")
    if train_feats.shape[1] != test_feats.shape[1]:
        raise ValueError("official train/test feature dimensions differ")

    split = np.load(split_path, allow_pickle=False)
    train_ids, val_ids, final_test_ids = validate_partition(
        split,
        train_cids,
        train_parents,
        train_supers,
        test_cids,
        test_parents,
        test_supers,
    )

    feature_dir = root / args.feature_out_dir
    result_dir = root / args.result_out_dir
    feature_dir.mkdir(parents=True, exist_ok=True)
    result_dir.mkdir(parents=True, exist_ok=True)
    frozen_copy = result_dir / "nabirds_parent_disjoint_split.npz"
    shutil.copy2(split_path, frozen_copy)

    dev_class_ids = np.sort(np.concatenate([train_ids, val_ids]))
    dev_source_idx = np.flatnonzero(np.isin(train_cids, dev_class_ids))
    final_test_source_idx = np.flatnonzero(np.isin(test_cids, final_test_ids))
    dev = {
        "feats": np.asarray(train_feats[dev_source_idx], dtype=np.float32),
        "cids": train_cids[dev_source_idx],
        "parent_gids": train_parents[dev_source_idx],
        "super_gids": train_supers[dev_source_idx],
        "source_indices": dev_source_idx.astype(np.int64),
    }
    final_test = {
        "feats": np.asarray(test_feats[final_test_source_idx], dtype=np.float32),
        "cids": test_cids[final_test_source_idx],
        "parent_gids": test_parents[final_test_source_idx],
        "super_gids": test_supers[final_test_source_idx],
        "source_indices": final_test_source_idx.astype(np.int64),
    }
    written: dict[str, Any] = {}
    for prefix, bundle in (("dev", dev), ("test", final_test)):
        for suffix, value in bundle.items():
            written[f"{prefix}_{suffix}"] = save_array(
                feature_dir / f"{prefix}_{suffix}.npy", value
            )

    tune_train_idx = np.flatnonzero(np.isin(dev["cids"], train_ids)).astype(np.int64)
    val_all_idx = np.flatnonzero(np.isin(dev["cids"], val_ids)).astype(np.int64)
    validation_reports: dict[str, Any] = {}
    for seed in QG_SEEDS:
        val_gallery_idx, val_query_idx = make_val_qg(dev["cids"], val_ids, seed)
        if not np.array_equal(
            np.sort(np.concatenate([tune_train_idx, val_gallery_idx, val_query_idx])),
            np.arange(len(dev["cids"])),
        ):
            raise RuntimeError("tune split does not cover the development bundle exactly")
        if np.intersect1d(val_gallery_idx, tune_train_idx).size or np.intersect1d(
            val_query_idx, tune_train_idx
        ).size:
            raise RuntimeError("tune training and validation indices overlap")
        val_path = feature_dir / f"val_qg_seed{seed}.npz"
        np.savez_compressed(
            val_path,
            train_idx=tune_train_idx,
            val_gallery_idx=val_gallery_idx,
            val_query_idx=val_query_idx,
            seed=np.int64(seed),
            taxonomy_split_seed=np.int64(777),
            protocol=np.array("nabirds_parent_disjoint_v2"),
            cid_sha256=np.array(array_sha256(dev["cids"])),
            mid_gid_sha256=np.array(array_sha256(dev["parent_gids"])),
            high_gid_sha256=np.array(array_sha256(dev["super_gids"])),
            train_class_ids=train_ids,
            val_class_ids=val_ids,
            train_mid_ids=np.unique(dev["parent_gids"][tune_train_idx]),
            val_mid_ids=np.unique(dev["parent_gids"][val_all_idx]),
        )
        validation_reports[str(seed)] = split_stats(
            dev["cids"],
            dev["parent_gids"],
            dev["super_gids"],
            val_gallery_idx,
            val_query_idx,
        )

    source_to_subset = np.full(len(test_cids), -1, dtype=np.int64)
    source_to_subset[final_test_source_idx] = np.arange(len(final_test_source_idx))
    test_reports: dict[str, Any] = {}
    for seed in QG_SEEDS:
        source_split_path = root / SOURCE_FILES["test_split"].format(seed=seed)
        if not source_split_path.is_file():
            raise FileNotFoundError(f"missing official-test Q/G split: {source_split_path}")
        source_qg = np.load(source_split_path, allow_pickle=False)
        source_gallery = source_qg["gallery_idx"].astype(np.int64, copy=False)
        source_query = source_qg["query_idx"].astype(np.int64, copy=False)
        combined = np.concatenate([source_gallery, source_query])
        if combined.min() < 0 or combined.max() >= len(test_cids):
            raise ValueError(f"source Q/G seed {seed} has out-of-range indices")
        if np.unique(combined).size != len(combined):
            raise ValueError(f"source Q/G seed {seed} has overlapping indices")
        gallery_idx = source_to_subset[source_gallery]
        query_idx = source_to_subset[source_query]
        gallery_idx = gallery_idx[gallery_idx >= 0]
        query_idx = query_idx[query_idx >= 0]
        if not np.array_equal(
            np.sort(np.concatenate([gallery_idx, query_idx])),
            np.arange(len(final_test["cids"])),
        ):
            raise RuntimeError(f"filtered test Q/G seed {seed} does not cover the test subset")
        out_path = feature_dir / f"test_qg_seed{seed}.npz"
        np.savez_compressed(
            out_path,
            gallery_idx=gallery_idx,
            query_idx=query_idx,
            seed=np.int64(seed),
            taxonomy_split_seed=np.int64(777),
            protocol=np.array("nabirds_parent_disjoint_v2"),
            cid_sha256=np.array(array_sha256(final_test["cids"])),
            mid_gid_sha256=np.array(array_sha256(final_test["parent_gids"])),
            high_gid_sha256=np.array(array_sha256(final_test["super_gids"])),
            test_class_ids=final_test_ids,
            test_mid_ids=np.unique(final_test["parent_gids"]),
        )
        test_reports[str(seed)] = split_stats(
            final_test["cids"],
            final_test["parent_gids"],
            final_test["super_gids"],
            gallery_idx,
            query_idx,
        )

    invariants = {
        "train_val_class_overlap": int(np.intersect1d(train_ids, val_ids).size),
        "train_test_class_overlap": int(np.intersect1d(train_ids, final_test_ids).size),
        "val_test_class_overlap": int(np.intersect1d(val_ids, final_test_ids).size),
        "train_val_parent_overlap": int(
            np.intersect1d(split["train_mid_ids"], split["val_mid_ids"]).size
        ),
        "train_test_parent_overlap": int(
            np.intersect1d(split["train_mid_ids"], split["test_mid_ids"]).size
        ),
        "val_test_parent_overlap": int(
            np.intersect1d(split["val_mid_ids"], split["test_mid_ids"]).size
        ),
        "test_classes_physically_excluded_from_dev": bool(
            not np.isin(dev["cids"], final_test_ids).any()
        ),
        "validation_classes_physically_excluded_from_tune_train": bool(
            not np.isin(dev["cids"][tune_train_idx], val_ids).any()
        ),
    }
    if any(value != 0 for key, value in invariants.items() if key.endswith("overlap")):
        raise RuntimeError("partition overlap invariant failed")
    if not all(value for key, value in invariants.items() if key.endswith("excluded_from_dev") or key.endswith("excluded_from_tune_train")):
        raise RuntimeError("physical leakage exclusion invariant failed")

    protocol_lock = {
        "protocol_version": "nabirds_parent_disjoint_v2",
        "status": "locked_before_model_performance",
        "taxonomy_split_seed": 777,
        "frozen_split_sha256": actual_split_sha,
        "class_counts": {"train": 328, "validation": 114, "test": 113},
        "parent_counts": {"train": 242, "validation": 81, "test": 81},
        "primary_metrics": [
            "group_macro_strict_parent_recall_at_k_and_map",
            "group_macro_strict_supergroup_recall_at_k_and_map",
        ],
        "secondary_metrics": [
            "query_micro_class_recall_at_k_and_map",
            "query_micro_strict_parent_recall_at_k_and_map",
            "query_micro_strict_supergroup_recall_at_k_and_map",
        ],
        "model_selection": "validation mean of group-macro strict Parent mAP and strict Supergroup mAP",
        "test_policy": "official test performance is never used for hyperparameter or epoch selection",
        "query_policy": "keep every query; do not cap or downsample the dominant supergroup",
        "reporting_policy": "report per-group valid-query counts for every Q/G seed",
        "embedding_dim": 32,
        "training_seeds": list(QG_SEEDS),
        "query_gallery_seeds": list(QG_SEEDS),
        "methods": [
            "Frozen DINOv2",
            "Matched Euclidean distance regression",
            "Matched Hyperbolic distance regression",
            "Taxonomy-SupCon",
        ],
        "invariants": invariants,
    }
    with (result_dir / "protocol_lock.json").open("w", encoding="utf-8") as handle:
        json.dump(protocol_lock, handle, indent=2, ensure_ascii=False, allow_nan=False)

    report = {
        "protocol": "nabirds_parent_disjoint_v2",
        "status": "passed",
        "project_root": root.as_posix(),
        "feature_out_dir": feature_dir.as_posix(),
        "result_out_dir": result_dir.as_posix(),
        "frozen_split": {
            "path": split_path.as_posix(),
            "sha256": actual_split_sha,
        },
        "source_shapes": {
            "train_features": list(train_feats.shape),
            "test_features": list(test_feats.shape),
        },
        "derived_counts": {
            "dev_samples": int(len(dev["cids"])),
            "tune_train_samples": int(len(tune_train_idx)),
            "validation_samples": int(len(val_all_idx)),
            "test_samples": int(len(final_test["cids"])),
            "dev_classes": int(np.unique(dev["cids"]).size),
            "test_classes": int(np.unique(final_test["cids"]).size),
        },
        "invariants": invariants,
        "validation_qg": validation_reports,
        "test_qg": test_reports,
        "written_arrays": written,
    }
    report_path = result_dir / "prepare_report.json"
    with report_path.open("w", encoding="utf-8") as handle:
        json.dump(report, handle, indent=2, ensure_ascii=False, allow_nan=False)

    print("===== NABirds Parent-disjoint v2 preparation PASSED =====")
    print("Frozen split SHA-256:", actual_split_sha)
    print("Class counts train / validation / test: 328 / 114 / 113")
    print("Parent counts train / validation / test: 242 / 81 / 81")
    print("Development / final-test samples:", len(dev["cids"]), "/", len(final_test["cids"]))
    print("Protocol lock:", result_dir / "protocol_lock.json")
    print("Preparation report:", report_path)


if __name__ == "__main__":
    main()

